Thermal instability as a constraint for warm X-ray corona in AGN

Context. Warm corona is a possible explanation for Soft X-ray Excess in Active Galactic Nuclei (AGN). This paper contains self consistent modeling of both: accretion disk with optically thick corona, where the gas is heated by magneto-rotational instability dynamo (MRI), and cooled by radiation which undergoes free-free absorption and Compton scattering. Aims. We determine the parameters of warm corona in AGN using disk-corona structure model that takes into account magnetic and radiation pressure. We aim to show the role of thermal instability (TI) as a constraint for warm, optically thick X-ray corona in AGN. Methods. With the use of relaxation code, the vertical solution of the disk driven by MRI together with radiative transfer in hydrostatic and radiative equilibrium is calculated, which allows us to point out how TI affects the corona for wide range of global parameters. Results. We show that magnetic heating is strong enough to heat upper layers of the accretion disk atmosphere, which form the warm corona covering the disk. Magnetic pressure does not remove TI caused by radiative processes operating in X-ray emitting plasma. TI disappears only in case of accretion rates higher than 0.2 of Eddington, and high magnetic field parameter $\alpha_{\rm B}$ > 0.1. Conclusions. TI plays the major role in the formation of the warm corona above magnetically driven accretion disk in AGN. The warm, Compton cooled corona, responsible for soft X-ray excess, resulted from our model has typical temperature in the range of 0.01 - 2 keV and optical depth even up to 50, which agrees with recent observations.

==> build.sh <==
set -e

pdflatex corona2.tex
bibtex corona2.aux 
pdflatex corona2.tex
pdflatex corona2.tex


==> moj_plot/cute.py <==
#!/usr/bin/env python3
# coding: utf-8

import diskvert as dv
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.lines as mlines
import pandas as pd

Mx = lambda x: (x[1:] + x[:-1]) / 2
Dx = lambda x: (x[1:] - x[:-1])

D, P = [], []

for alph in [0.5, 0.1, 0.02]:
    alpha, eta, nu = dv.standard_pars_x(alph / 0.6)
    d, p = dv.run(dict(mbh=1e8, mdot=0.1, radius=6, alpha=alpha, eta=eta, nu=nu))
    pd.DataFrame(d).to_csv(f'cute_a{alph:.2g}.dat')
    D.append(d)
    P.append(p)


cm = plt.get_cmap('viridis_r')
L = [cm(f) for f in np.linspace(0.01, 0.99, len(P))]

fig, axes = plt.subplots(2, 3, figsize = (11,8), sharex='all')

for d, p, l in zip(D, P, L):

  xx = d['z']

  #--------------------------------------------------------

  ax = axes[0,0]
  ax.set_title(r'T [K]')
  ax.plot(xx, d['temp'], color=l, ls='-' )
  ax.plot(xx, d['trad'], color=l, ls='--')
  ax.set_yscale('log')
  
  ax.legend(handles=[
    mlines.Line2D([], [], c='#888888', ls='-',  label='gas'),
    mlines.Line2D([], [], c='#888888', ls='--', label='radiation'),
  ], loc='upper left')

  #--------------------------------------------------------
  
  # ax = axes[0,1]
  # ax.set_title(r'$\rho$ [cm$^{-3}$]')
  # ax.plot(xx, d['rho']     / dv.cgs_mhydr, color=l, ls='-' )
  # ax.plot(xx, d['dr_pmag'] / dv.cgs_mhydr, color=l, ls='--')
  # ax.set_yscale('log')

  # ax.legend(handles=[
  #   mlines.Line2D([], [], c='#888888', ls='-',  label=r'$\rho / m_{\rm H}$'),
  #   mlines.Line2D([], [], c='#888888', ls='--', label=r'$\rho_m / m_{\rm H}$'),
  # ])

  #--------------------------------------------------------
  
  ax = axes[0,1]
  ax.set_title(r'$\Xi$')
  ax.plot(xx, d['prad'] / d['pgas'], color=l, ls='-' )
  ax.plot(xx, d['prad'] / (d['pgas'] + d['pmag']), color=l, ls='--' )
  ax.set_yscale('log')

  ax.legend(handles=[
    mlines.Line2D([], [], c='#888888', ls='-',  label=r'$\Xi$'),
    mlines.Line2D([], [], c='#888888', ls='--', label=r'$\Xi_{\rm m}$'),
  ], loc='upper left')


  #--------------------------------------------------------
  
  ax = axes[0,2]
  ax.set_title(r'${\cal L}_{\rm rad}$')
  ax.axhline(0, color='#eeeeee', linewidth=0.9)
  ax.axhline(1, color='#eeeeee', linewidth=0.9)

  ax.plot(xx, d['instabp'], color=l, ls='-' )
  ax.plot(xx, d['instabm'], color=l, ls='--')
  ax.set_yscale('symlog', linthresh=1e0)
  ax.set_ylim(-1.1,3e7)

  ax.legend(handles=[
    mlines.Line2D([], [], c='#888888', ls='-',  label=r'$P_{\rm gas}$ = const.'),
    mlines.Line2D([], [], c='#888888', ls='--', label=r'$P_{\rm gas} + P_{\rm mag}$ = const.'),
  ], loc='upper right')

  #--------------------------------------------------------

  ax = axes[1,0]
  ax.set_title(r'Pressure [g $\cdot$ cm $^{-1} \cdot$ s $^{-2}$]')
  ax.plot(xx, d['pgas'], color=l, ls='-' )
  ax.plot(xx, d['pmag'], color=l, ls='--')
  ax.set_yscale('log')

  ax.legend(handles=[
    mlines.Line2D([], [], c='#888888', ls='-',  label=r'$P_{\rm gas}$'),
    mlines.Line2D([], [], c='#888888', ls='--', label=r'$P_{\rm mag}$'),
  ], loc='upper right')
  
  #--------------------------------------------------------

  ax = axes[1,1]
  ax.set_title(r'Fluxes (units of accretion flux)')
  ax.plot(xx, d['frad'] / p.facc, color=l, ls='-' )
  ax.plot(xx, d['fmag'] / p.facc, color=l, ls='--')
  # ax.set_yscale('log')

  ax.legend(handles=[
    mlines.Line2D([], [], c='#888888', ls='-',  label=r'$F_{\rm rad}$'),
    mlines.Line2D([], [], c='#888888', ls='--', label=r'$F_{\rm mag}$'),
  ], loc='upper left')

  #--------------------------------------------------------

  ax = axes[1,2]
  ax.set_title(r'${\cal H}$ [erg $\cdot$ cm$^{-3} \cdot$ s $^{-1}$] and $\alpha_{\rm B}' + '\'' + '$')
  ax.plot(xx, d['heat'], color=l, ls='-')
  ax.set_yscale('log')


  ax = ax.twinx()
  ax.plot(xx, p.alpha * d['qmri'], color=l, ls='--')
  ax.set_ylim(2e-3, 3)
  ax.set_yscale('log')

  ax.legend(handles=[
    mlines.Line2D([], [], c='#888888', ls='-',  label=r'$\cal H$'),
    mlines.Line2D([], [], c='#888888', ls='--', label=r'$\alpha_{\rm B}' + '\'' + '$'),
  ], loc='upper right')

  # [erg $\cdot$ cm$^{-3}$ $\cdot$ s$^{-1}$]

  #--------------------------------------------------------

  for ax in axes.ravel():
    ax.axvline(p.zphot, color=l, ls='--')
    ax.axvline(p.ztherm, color=l, ls=':')


lbl = [
        r'M{}: $\alpha_{{\rm B}} =$ {:.3g}, $\eta =$ {:.3g}, $\nu =$ {:.3g}'.format(
          i + 1, p.alpha, p.eta, p.nu
        ) for i, p in enumerate(P)
]
fig.legend(handles=[
    mlines.Line2D([], [], c=c, ls='-', label=l) for c, l in zip(L, lbl)
  ], ncol=len(L), loc='lower center')

for ax in axes.ravel():
  ax.set_xlim(3e11, 5e14)
  ax.set_xscale('log')
  # ax.set_xscale('linear')
  # ax.set_xlim(0, 5e14)
  # ax.set_xscale('symlog', linthresh=1e13)

for ax in axes[-1,:]: ax.set_xlabel('z [cm]')

for ax, lett in zip(axes.ravel(), 'abcdefghijklmopq'):
  ax.text(0.01, 1.03, lett, transform=ax.transAxes, 
    bbox=dict(boxstyle='square,pad=0.2', fc='white', ec='gray'))


plt.tight_layout()
plt.subplots_adjust(bottom=0.11)
plt.savefig('cute.png', dpi=144)
plt.savefig('cute.pdf')


==> moj_plot/heating.py <==
import numpy as np
import scipy as sp
import matplotlib.pyplot as plt
import matplotlib.artist as artists
import os
import re
import subprocess
#import matplotlib.patches as mpatches
import pylab
import sys
import math

def quh():
    graw=6.672e-8
    c=2.99792e10
    wod=1.6734e-24
    eslon=1.989e33
    sig_th=6.6524e-25
    co=4.0*math.pi*sig_th
    cos=wod/co
    
    resname = 'clast_a0.02.dat'
    tabl = np.genfromtxt(resname, skip_header=700,usecols=(4,5,14,22,23,40,41))
    print(tabl[40])
    rho,temp,heat=tabl[:,0],tabl[:,1],tabl[:,2]
    taues,tauth=tabl[:,3],tabl[:,4]
    dnh,nhtot=tabl[:,5],tabl[:,6]
    qu=heat*cos/rho

    tauesl=np.log10(taues)
    qul=np.log10(qu)
   
    resname = 'clast_a0.1.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(4,5,14,22,23,40,41))
    rho1,temp1,heat1,taues1,tauth1=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4]
    dnh1,nhtot1=tabl[:,5],tabl[:,6]
    qu1=heat1*cos/rho1

    print(taues1)
    taues1l=np.log10(taues1)
    qu1l=np.log10(qu1)
    
    
    resname = 'clast_a0.5.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(4,5,14,22,23,40,41))
    print(tabl[1])
    rho5,temp5,heat5,taues5,tauth5=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4]
    dnh5,nhtot5=tabl[:,5],tabl[:,6]
    qu5=heat5*cos/rho5
    
    print(taues1)
    taues5l=np.log10(taues5)
    qu5l=np.log10(qu5)
    

    fig = plt.figure(figsize=(6.0,6.0), dpi=160)

    #plt.subplots_adjust()
    #(hspace=0.01)
    #fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(14.5,4.0 ), dpi=230)
    #ylim = 4.9, 9.5
    plt.xscale("log")
    plt.yscale("log")
    plt.plot(taues5,qu5,'k-',label=r'M1',markersize=10)
    plt.plot(taues1,qu1,'g-',label=r'M2',markersize=10)
    plt.plot(taues,qu,'r-',label=r'M3',markersize=10)
   
    #plt.axvline(x=0.0,color="grey",linestyle=":")     
    
    legend = plt.legend(loc=1,prop={'size':10})  # ,frameon=False)
    #legend.get_frame().set_facecolor('none')

    plt.xlabel (r"$\tau_{\rm es}$", fontsize=14)
    plt.ylabel (r"$Q$ [erg cm$^{-2}$ s$^{-1}$ str$^{-1}$]", fontsize=14)
    
    plt.title(r"Heating", fontsize=10)
    plt.savefig("heating.pdf",bbox_inches='tight')
    plt.show()  




==> moj_plot/instab.py <==
import numpy as np
import scipy as sp
import matplotlib.pyplot as plt
import matplotlib.artist as artists
import os
import re
import subprocess
#import matplotlib.patches as mpatches
import pylab
import sys 

def magnet():
    graw=6.672e-8
    c=2.99792e10
    wod=1.6734e-24
    eslon=1.989e33
    
    resname = 'cute_a0.02.dat'
    tabl = np.genfromtxt(resname, skip_header=700,usecols=(5,7,8,9,22,23,39,53))
    print(tabl[40])
    temp,pgas,prad,pmag=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3]
    taues,tauth=tabl[:,4],tabl[:,5]
    igas,imag=tabl[:,6],tabl[:,7]
    xi=prad/pgas
    xil=np.log10(xi)
    pgasl=np.log10(pgas)
    pmagl=np.log10(pmag)
    pradl=np.log10(prad)
    templ=np.log10(temp)
    tmin=temp.min()
    ind=np.where(temp == tmin)[0][0]
    ii,mag =[],[]
    for x in igas:
        if x < 0:
            mag.append(x) 
    for i in range(len(igas)):
         if igas[i]<0:
            ii.append(i)    
    print('Vittoria',pgas[0],ii[0])
    lnegas=[]
    negas,nerad,nemag,netemp,netau=[],[],[],[],[]
    for y in ii:
        negas.append(pgasl[y])  
        nerad.append(pradl[y])
        nemag.append(pmagl[y])
        netemp.append(templ[y])
        netau.append(taues[y])
    t002=templ[ind]
    xil002=xil[ind]
    pgas002=pgasl[ind]
    pmag002=pmagl[ind]
    prad002=pradl[ind]
    igas002=igas[ind]
    imag002=imag[ind]
    tcor002=taues[ind]  
    
    resname = 'cute_a0.1.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(5,7,8,9,22,23,39,53))
    temp1,pgas1,prad1,pmag1,taues1,tauth1=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    igas1,imag1=tabl[:,6],tabl[:,7]
    xi1=prad1/pgas1
    xi1l=np.log10(xi1)
    pgas1l=np.log10(pgas1)
    pmag1l=np.log10(pmag1)
    prad1l=np.log10(prad1)
    temp1l=np.log10(temp1)
    tmin1=temp1.min()
    ind1=np.where(temp1 == tmin1)[0][0]
    ii1,mag1,=[],[]
    for x in igas1:
        if x < 0:
            mag1.append(x) 
    for i in range(len(igas)):
         if igas1[i]<0:
            ii1.append(i) 
    print('Vittoria',pgas1[0],ii1[0])                
    negas1,nerad1,nemag1,netemp1,netau1=[],[],[],[],[]
    for y in ii1:
        negas1.append(pgas1l[y])  
        nerad1.append(prad1l[y])
        nemag1.append(pmag1l[y])
        netemp1.append(temp1l[y])
        netau1.append(taues1[y])
    t01=temp1l[ind1]
    xil01=xi1l[ind1]
    pgas01=pgas1l[ind1]
    pmag01=pmag1l[ind1]
    prad01=prad1l[ind1]
    igas01=igas1[ind1]
    imag01=imag1[ind1]
    tcor01=taues1[ind1]
    
    resname = 'cute_a0.5.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(5,7,8,9,22,23,39,53))
    print(tabl[1])
    temp5,pgas5,prad5,pmag5,taues5,tauth5=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    igas5,imag5=tabl[:,6],tabl[:,7]
    xi5=prad5/pgas5
    xi5l=np.log10(xi5)
    pgas5l=np.log10(pgas5)
    pmag5l=np.log10(pmag5)
    prad5l=np.log10(prad5)
    temp5l=np.log10(temp5)
    tmin5=temp5.min()
    ind5= np.where(temp5 == tmin5)[0][0]
    ii5,mag5,=[],[]
    for x in igas5:
        if x < 0:
            mag5.append(x)  
    for i in range(len(igas)):
         if igas5[i]<0:
            ii5.append(i)        
    negas5,nerad5,nemag5,netemp5,netau5=[],[],[],[],[]
    for y in ii5:
        negas5.append(pgas5l[y])  
        nerad5.append(prad5l[y])
        nemag5.append(pmag5l[y])
        netemp5.append(temp5l[y])
        netau5.append(taues5[y])
    t05=temp5l[ind5]
    xil05=xi5l[ind5]
    pgas05=pgas5l[ind5]
    pmag05=pmag5l[ind5]
    prad05=prad5l[ind5]
    igas05=igas5[ind5]
    imag05=imag5[ind5]
    tcor05=taues5[ind5]

    
    fig = plt.figure(figsize=(14.5,4.0), dpi=220)
    plt.subplots_adjust()
    #(hspace=0.01)
    #fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(14.5,4.0 ), dpi=230)
    ylim = 4.9, 9.5
    
    ax1=plt.subplot(131)
    xlim = 1.7, 5. 
    plt.xlim(xlim)
    plt.ylim(ylim)
    plt.xlabel (r"$\log(\Xi)$ ")
    plt.ylabel (r"$\log(T/{\rm K})$ ")
    ax1.plot(xi5l,temp5l,'k-',label=r'M1') #,markersize=12)
    ax1.plot(xil05,t05,'k<',label=r'$\tau_{\rm cor}^{\rm M1}=35$',markersize=8)
    ax1.plot(xi1l,temp1l,'g-',label=r'M2') #,markersize=12)
    ax1.plot(xil01,t01,'g<',label=r'$\tau_{\rm cor}^{\rm M2}=17$',markersize=8)
    ax1.plot(xil,templ,'r-',label=r'M3') #,markersize=12)
    ax1.plot(xil002,t002,'r<',label=r'$\tau_{\rm cor}^{\rm M3}=6.8$',markersize=8)
    plt.legend(loc=4,prop={'size':9})
    plt.title(r"Ionization parameter",fontsize=10)

    ax2=plt.subplot(132,sharey=ax1)
    xlim2 = -1., 10.3
    plt.xlim(xlim2)
    plt.ylim(ylim)
    plt.xlabel (r"$\mathcal{L}_{\rm rad}$ ")
    ax2.plot(igas5,temp5l,'k-',label=r'M1, $P_{\rm gas}=const$',markersize=12)
    ax2.plot(imag5,temp5l,'k--',label=r'M1, $P_{\rm gas} + P_{\rm mag}=const$',markersize=12)
    ax2.plot(igas05,t05,'k<',label=r'$\tau_{\rm cor}^{\rm M1}=35$',markersize=8)
    ax2.plot(imag05,t05,'k>',markersize=8)
    ax2.plot(igas1,temp1l,'g-',label=r'M2, $P_{\rm gas}=const$',markersize=12)
    ax2.plot(imag1,temp1l,'g--',label=r'M2, $P_{\rm gas} + P_{\rm mag}=const$',markersize=12)
    ax2.plot(igas01,t01,'g<',label=r'$\tau_{\rm cor}^{\rm M2}=17$',markersize=8)
    ax2.plot(imag01,t01,'g>',markersize=8)
    ax2.plot(igas,templ,'r-',label=r'M3, $P_{\rm gas}=const$',markersize=12)
    ax2.plot(imag,templ,'r--',label=r'M3, $P_{\rm gas} + P_{\rm mag}=const$',markersize=12)
    ax2.plot(igas002,t002,'r<',label=r'$\tau_{\rm cor}^{\rm M3}=6.8$',markersize=8)
    ax2.plot(imag002,t002,'r>',markersize=8)
    ax2.axvline(x=0.0,color="grey",linestyle=":")
    plt.legend(loc=1,prop={'size':9})
    plt.title(r"Stability parameter",fontsize=10)

    ax3=plt.subplot(133,sharey=ax2)
    xlim3 = -4.0, 8.0
    plt.xlim(xlim3)
    plt.ylim(ylim)
    #plt.xscale("log")
    #plt.yscale("log")
    plt.xlabel (r"$\log(P/{\rm g cm^{-1} s^{-2}})$")
    
    ax3.plot(pgas5l,temp5l,'k-.',label=r'$P_{\rm gas}$') #,markersize=12)
    ax3.plot(pmag5l,temp5l,'k--',label=r'$P_{\rm mag}$') #,markersize=12)
    ax3.plot(prad5l,temp5l,'k:',label=r'$P_{\rm rad}$') #,markersize=12)
    ax3.plot(negas5,netemp5,'k-',label=r'$\mathcal{L}_{\rm rad}^{\rm M1}<0$',linewidth=2.2)
    ax3.plot(nemag5,netemp5,'k-',linewidth=2.2)
    ax3.plot(nerad5,netemp5,'k-',linewidth=2.2)
    ax3.plot(pgas05,t05,'k<',label=r'$\tau_{\rm cor}^{\rm M1}=35$',markersize=8)
    ax3.plot(pmag05,t05,'k>',markersize=8)
    ax3.plot(prad05,t05,'k>',markersize=8)
    ax3.plot(pgas1l,temp1l,'g-.',label=r'$P_{\rm gas}$',markersize=12)
    ax3.plot(pmag1l,temp1l,'g--',label=r'$P_{\rm mag}$',markersize=12)
    ax3.plot(prad1l,temp1l,'g:',label=r'$P_{\rm rad}$',markersize=12)
    ax3.plot(negas1,netemp1,'g-',label=r'$\mathcal{L}_{\rm rad}^{\rm M2}<0$',linewidth=2.2)
    ax3.plot(nemag1,netemp1,'g-',linewidth=2.2)
    ax3.plot(nerad1,netemp1,'g-',linewidth=2.2)
    ax3.plot(pgas01,t01,'g<',label=r'$\tau_{\rm cor}^{\rm M2}=17$',markersize=8)
    ax3.plot(pmag01,t01,'g>',markersize=8)
    ax3.plot(prad01,t01,'g>',markersize=8)
    ax3.plot(pgasl,templ,'r-.',label=r'$P_{\rm gas}$',markersize=12)
    ax3.plot(pmagl,templ,'r--',label=r'$P_{\rm mag}$',markersize=12)
    ax3.plot(pradl,templ,'r:',label=r'$P_{\rm rad}$',markersize=12)
    ax3.plot(negas,netemp,'r-',label=r'$\mathcal{L}_{\rm rad}^{\rm M3}<0$',linewidth=2.2)
    ax3.plot(nemag,netemp,'r-',linewidth=2.2)
    ax3.plot(nerad,netemp,'r-',linewidth=2.2)
    ax3.plot(pgas002,t002,'r<',label=r'$\tau_{\rm cor}^{\rm M3}=6.8$',markersize=8)
    ax3.plot(pmag002,t002,'r>',markersize=8)
    ax3.plot(prad002,t002,'r>',markersize=8)
    
   
    #plt.axvline(x=0.0,color="grey",linestyle=":")     
    
    legend = ax3.legend(loc=3,prop={'size':7})  # ,frameon=False)
    legend.get_frame().set_facecolor('none')
    
    plt.title(r"Pressure components", fontsize=10)
    plt.savefig("magnet.pdf", bbox_inches='tight' )
    #plt.savefig("magnet.pdf")
    plt.show()  

def instab():
    graw=6.672e-8
    c=2.99792e10
    wod=1.6734e-24
    eslon=1.989e33
    
    resname = 'cute_a0.02.dat'
    tabl = np.genfromtxt(resname, skip_header=700,usecols=(5,22,23,39,53))
    print(tabl[40])
    temp,taues,tauth,igas,imag=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4]
    templ=np.log10(temp)
    tmin=temp.min()
    ind=np.where(temp == tmin)[0][0]
    #print(tmin,ind)
    t002=templ[ind]
    igas002=igas[ind]
    imag002=imag[ind]
    tcor002=taues[ind]
    print('dupa',t002,igas002,imag002,tcor002)
    
    
    resname = 'cute_a0.1.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(5,22,23,39,53))
    temp1,taues1,tauth1,igas1,imag1=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4]
    temp1l=np.log10(temp1)
    tmin1=temp1.min()
    ind1=np.where(temp1 == tmin1)[0][0]
    print(tmin1,ind1)
    t01=temp1l[ind1]
    igas01=igas1[ind1]
    imag01=imag1[ind1]
    tcor01=taues1[ind1]
    print('dupa',t01,igas01,imag01,tcor01)
    
    
    resname = 'cute_a0.5.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(5,22,23,39,53))
    print(tabl[40])
    temp5,taues5,tauth5,igas5,imag5=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4]
    temp5l=np.log10(temp5)
    tmin5=temp5.min()
    ind5= np.where(temp5 == tmin5)[0][0]
    print(temp5.min(),tmin5,ind5)
    t05=temp5l[ind5]
    igas05=igas5[ind5]
    imag05=imag5[ind5]
    tcor05=taues5[ind5]
    print('dupa',t05,igas05,imag05,tcor05)

    #ttmin = np.array([tmin,tmin1,tmin5])
    #print(ttmin)   
    
    fig = plt.figure(figsize=(7.0, 10.0), dpi=200)
    axes_style = {'linewidth':14}
    #fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(,4))
    
    xlim = -1., 10.3
    #ylim = 5.08, 5.35
    ylim=4.9, 9.5
    #BIGGER_SIZE = 12
    
    plt.xlim(xlim)
    plt.ylim(ylim)
    plt.xlabel (r"$\mathcal{L}_{\rm rad}$ ", fontsize=20)
    plt.ylabel (r"$\log(T/{\rm K})$ ", fontsize=20)
    plt.xticks(fontsize=17) #, rotation=90)
    plt.yticks(fontsize=17) #, rotation=90)
    
    plt.plot(igas5,temp5l,'k-',label=r'M1, $P_{\rm gas}=const$',markersize=12)
    plt.plot(imag5,temp5l,'k--',label=r'M1, $P_{\rm gas} + P_{\rm mag}=const$',markersize=12)
    plt.plot(igas05,t05,'k<',label=r'$\tau_{\rm cor}^{\rm M1}=35$',markersize=15)
    plt.plot(imag05,t05,'k>',markersize=15)
    plt.plot(igas1,temp1l,'g-',label=r'M2, $P_{\rm gas}=const$',markersize=12)
    plt.plot(imag1,temp1l,'g--',label=r'M2, $P_{\rm gas} + P_{\rm mag}=const$',markersize=12)
    plt.plot(igas01,t01,'g<',label=r'$\tau_{\rm cor}^{\rm M2}=17$',markersize=15) 
    plt.plot(imag01,t01,'g>',markersize=15)
    plt.plot(igas,templ,'r-',label=r'M3, $P_{\rm gas}=const$',markersize=12)
    plt.plot(imag,templ,'r--',label=r'M3, $P_{\rm gas} + P_{\rm mag}=const$',markersize=12)
    plt.plot(igas002,t002,'r<',label=r'$\tau_{\rm cor}^{\rm M3}=6.8$',markersize=15)
    plt.plot(imag002,t002,'r>',markersize=15)
    
    plt.axvline(x=0.0,color="grey",linestyle=":")     
    
    plt.legend(loc=1,prop={'size':16})
    
    #plt.text(0., 4.5, r'$ \dot m = 3 \times 10^{-4} \dot m_{\rm Edd}$ - top')
    #plt.text(0., 5.5, r'$\dot m = 3 \times 10^{-1} \dot m_{\rm Edd} $ - bottom')
    
    plt.title(r"Stability parameter",fontsize=20)
    plt.savefig("istab_M123.pdf")
    plt.show()  
    
def cooling():
    graw=6.672e-8
    c=2.99792e10
    wod=1.6734e-24
    eslon=1.989e33
    
    resname = 'cute_a0.02.dat'
    tabl = np.genfromtxt(resname, skip_header=700,usecols=(5,7,8,9,22,23))
    print(tabl[40])
    temp,pgas,prad,pmag,taues,tauth=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    pgasl=np.log10(pgas)
    pmagl=np.log10(pmag)
    pradl=np.log10(prad)
    templ=np.log10(temp)
    tmin=temp.min()
    ind=np.where(temp == tmin)[0][0]
    #print(tmin,ind)
    t002=templ[ind]
    pgas002=pgasl[ind]
    pmag002=pmagl[ind]
    prad002=pradl[ind]
    tcor002=taues[ind]
    print('dupa',t002,tcor002)
    
    
    resname = 'cute_a0.1.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(5,7,8,9,22,23))
    temp1,pgas1,prad1,pmag1,taues1,tauth1=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    pgas1l=np.log10(pgas1)
    pmag1l=np.log10(pmag1)
    prad1l=np.log10(prad1)
    temp1l=np.log10(temp1)
    tmin1=temp1.min()
    ind1=np.where(temp1 == tmin1)[0][0]
    print(tmin1,ind1)
    t01=temp1l[ind1]
    pgas01=pgas1l[ind1]
    pmag01=pmag1l[ind1]
    prad01=prad1l[ind1]
    tcor01=taues1[ind1]
    print('dupa',t01,tcor01)
    
    
    resname = 'cute_a0.5.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(5,7,8,9,22,23))
    print(tabl[40])
    temp5,pgas5,prad5,pmag5,taues5,tauth5=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    pgas5l=np.log10(pgas5)
    pmag5l=np.log10(pmag5)
    prad5l=np.log10(prad5)
    temp5l=np.log10(temp5)
    tmin5=temp5.min()
    ind5= np.where(temp5 == tmin5)[0][0]
    print(temp5.min(),tmin5,ind5)
    t05=temp5l[ind5]
    pgas05=pgas5l[ind5]
    pmag05=pmag5l[ind5]
    prad05=prad5l[ind5]
    tcor05=taues5[ind5]
    print('dupa',t05,tcor05)

    #ttmin = np.array([tmin,tmin1,tmin5])
    #print(ttmin)   
    
    fig = plt.figure(figsize=(10.0, 8.0), dpi=90)
    axes_style = {'linewidth':10}
    #fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(,4))
    
    xlim = -1.0, 8.0
    ylim = 4.9, 9.5
    BIGGER_SIZE = 12
    
    plt.xlim(xlim)
    plt.ylim(ylim)
    plt.xlabel (r"Pressures all", fontsize=14)
    plt.ylabel (r"$\log(T/{\rm K})$ ", fontsize=14)
    
    
    plt.plot(pgas5l,temp5l,'k-',label=r'M1, $P_{\rm gas}$',markersize=10)
    plt.plot(pmag5l,temp5l,'k--',label=r'M1, $P_{\rm mag}$',markersize=10)
    plt.plot(prad5l,temp5l,'k:',label=r'M1, $P_{\rm rad}$',markersize=10)
    plt.plot(pgas05,t05,'k<',label=r'$\tau_{\rm cor}^{\rm M1}=35$',markersize=15)
    plt.plot(pmag05,t05,'k>',markersize=15)
    plt.plot(prad05,t05,'k>',markersize=15)
    plt.plot(pgas1l,temp1l,'g-',label=r'M2, $P_{\rm gas}$',markersize=10)
    plt.plot(pmag1l,temp1l,'g--',label=r'M2, $P_{\rm mag}$',markersize=10)
    plt.plot(prad1l,temp1l,'g:',label=r'M2, $P_{\rm rad}$',markersize=10)
    plt.plot(pgas01,t01,'g<',label=r'$\tau_{\rm cor}^{\rm M2}=17$',markersize=15)
    plt.plot(pmag01,t01,'g>',markersize=15)
    plt.plot(prad01,t01,'g>',markersize=15)
    plt.plot(pgasl,templ,'r-',label=r'M3, $P_{\rm gas}$',markersize=10)
    plt.plot(pmagl,templ,'r--',label=r'M3, $P_{\rm mag}$',markersize=10)
    plt.plot(pradl,templ,'r:',label=r'M3, $P_{\rm rad}$',markersize=10)
    plt.plot(pgas002,t002,'r<',label=r'$\tau_{\rm cor}^{\rm M3}=6.8$',markersize=15)
    plt.plot(pmag002,t002,'r>',markersize=15)
    plt.plot(prad002,t002,'r>',markersize=15)
    
    
    plt.legend(loc=3,prop={'size':14})
    
    #plt.text(0., 4.5, r'$ \dot m = 3 \times 10^{-4} \dot m_{\rm Edd}$ - top')
    #plt.text(0., 5.5, r'$\dot m = 3 \times 10^{-1} \dot m_{\rm Edd} $ - bottom')
    
    
    plt.title(r"Pressures",fontsize=14)
    plt.savefig("pressures_M123.pdf")
    plt.show()      


==> moj_plot/ioniz_param.py <==
import numpy as np
import scipy as sp
import matplotlib.pyplot as plt
import matplotlib.artist as artists
import os
import re
import subprocess
#import matplotlib.patches as mpatches
import pylab

def ionpar():
    graw=6.672e-8
    c=2.99792e10
    wod=1.6734e-24
    eslon=1.989e33
    
    resname = 'cute_a0.02.dat'
    tabl = np.genfromtxt(resname, skip_header=700,usecols=(5,7,8,9,22,23))
    print(tabl[40])
    temp,pgas,prad,pmag,taues,tauth=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    xi=prad/pgas
    sumag=pgas+pmag
    ximag=prad/sumag
    templ=np.log10(temp)
    xil=np.log10(xi)
    ximagl=np.log10(ximag)
    tmin=temp.min()
    ind=np.where(temp == tmin)[0][0]
    #print(tmin,ind)
    t002=templ[ind]
    xil002=xil[ind]
    tcor002=taues[ind]
    print('dupa',t002,xil002,tcor002)
    
    
    resname = 'cute_a0.1.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(5,7,8,9,22,23))
    temp1,pgas1,prad1,pmag1,taues1,tauth1=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    xi1=prad1/pgas1
    sumag1=pgas1+pmag1
    ximag1=prad1/sumag1
    temp1l=np.log10(temp1)
    xi1l=np.log10(xi1)
    ximag1l=np.log10(ximag1)
    tmin1=temp1.min()
    ind1=np.where(temp1 == tmin1)[0][0]
    print(tmin1,ind1)
    t01=temp1l[ind1]
    xil01=xi1l[ind1]
    tcor01=taues1[ind1]
    print('dupa',t01,xil01,tcor01)
    
    
    resname = 'cute_a0.5.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(5,7,8,9,22,23))
    print(tabl[40])
    temp5,pgas5,prad5,pmag5,taues5,tauth5=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    xi5=prad5/pgas5
    sumag5=pgas5+pmag5
    ximag5=prad5/sumag5
    temp5l=np.log10(temp5)
    xi5l=np.log10(xi5)
    ximag5l=np.log10(ximag5)
    tmin5=temp5.min()
    ind5= np.where(temp5 == tmin5)[0][0]
    print(temp5.min(),tmin5,ind5)
    t05=temp5l[ind5]
    xil05=xi5l[ind5]
    tcor05=taues5[ind5]
    print('dupa',t05,xil05,tcor05)

    #ttmin = np.array([tmin,tmin1,tmin5])
    #print(ttmin)   
    
    fig = plt.figure(figsize=(7.0, 10.0), dpi=200)
    axes_style = {'linewidth':14}
    #fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(,4))
    
    xlim = 1.7, 5. 
    ylim = 4.9, 9.5
    #BIGGER_SIZE = 12
    
    plt.xlim(xlim)
    plt.ylim(ylim)
    plt.xlabel (r"$\log(\Xi)$ ", fontsize=20)
    plt.ylabel (r"$\log(T/{\rm K})$ ", fontsize=20)
    plt.xticks(fontsize=17) #, rotation=90)
    plt.yticks(fontsize=17) #, rotation=90)
    
    plt.plot(xi5l,temp5l,'k-',label=r'M1',markersize=12)
    plt.plot(xil05,t05,'k<',label=r'$\tau_{\rm cor}^{\rm M1}=35$',markersize=15)
    #plt.plot(ximag5l,temp5l,'k--',label=r'M1',markersize=6)
    plt.plot(xi1l,temp1l,'g-',label=r'M2',markersize=12)
    plt.plot(xil01,t01,'g<',label=r'$\tau_{\rm cor}^{\rm M2}=17$',markersize=15)
    #plt.plot(ximag1l,temp1l,'g--',label=r'M2',markersize=6) 
    plt.plot(xil,templ,'r-',label=r'M3',markersize=12)
    plt.plot(xil002,t002,'r<',label=r'$\tau_{\rm cor}^{\rm M3}=6.8$',markersize=15)
    #plt.plot(ximagl,templ,'r--',label=r'M3',markersize=6)
    
    
    plt.legend(loc=4,prop={'size':16})
    
    #plt.text(0., 4.5, r'$ \dot m = 3 \times 10^{-4} \dot m_{\rm Edd}$ - top')
    #plt.text(0., 5.5, r'$\dot m = 3 \times 10^{-1} \dot m_{\rm Edd} $ - bottom')
    
    
    plt.title(r"Ionization parameter",fontsize=20)
    plt.savefig("ionpar_M123.pdf")
    plt.show()  
    
def ionmag():
    graw=6.672e-8
    c=2.99792e10
    wod=1.6734e-24
    eslon=1.989e33
    
    resname = 'cute_a0.02.dat'
    tabl = np.genfromtxt(resname, skip_header=700,usecols=(5,7,8,9,22,23))
    print(tabl[40])
    temp,pgas,prad,pmag,taues,tauth=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    xi=prad/pgas
    sumag=pgas+pmag
    ximag=prad/sumag
    templ=np.log10(temp)
    xil=np.log10(xi)
    ximagl=np.log10(ximag)
    tmin=temp.min()
    ind=np.where(temp == tmin)[0][0]
    #print(tmin,ind)
    t002=templ[ind]
    xil002=xil[ind]
    xim002=ximagl[ind]
    tcor002=taues[ind]
    print('dupa',t002,xil002,xim002,tcor002)
    
    
    resname = 'cute_a0.1.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(5,7,8,9,22,23))
    temp1,pgas1,prad1,pmag1,taues1,tauth1=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    xi1=prad1/pgas1
    sumag1=pgas1+pmag1
    ximag1=prad1/sumag1
    temp1l=np.log10(temp1)
    xi1l=np.log10(xi1)
    ximag1l=np.log10(ximag1)
    tmin1=temp1.min()
    ind1=np.where(temp1 == tmin1)[0][0]
    print(tmin1,ind1)
    t01=temp1l[ind1]
    xil01=xi1l[ind1]
    xim01=ximag1l[ind1]
    tcor01=taues1[ind1]
    print('dupa',t01,xil01,tcor01)
    
    
    resname = 'cute_a0.5.dat'
    tabl = np.genfromtxt(resname, skip_header=3,usecols=(5,7,8,9,22,23))
    print(tabl[40])
    temp5,pgas5,prad5,pmag5,taues5,tauth5=tabl[:,0],tabl[:,1],tabl[:,2],tabl[:,3],tabl[:,4],tabl[:,5]
    xi5=prad5/pgas5
    sumag5=pgas5+pmag5
    ximag5=prad5/sumag5
    temp5l=np.log10(temp5)
    xi5l=np.log10(xi5)
    ximag5l=np.log10(ximag5)
    tmin5=temp5.min()
    ind5= np.where(temp5 == tmin5)[0][0]
    print(temp5.min(),tmin5,ind5)
    t05=temp5l[ind5]
    xil05=xi5l[ind5]
    xim05=ximag5l[ind5]
    tcor05=taues5[ind5]
    print('dupa',t05,xil05,tcor05)

    #ttmin = np.array([tmin,tmin1,tmin5])
    #print(ttmin)   
    
    fig = plt.figure(figsize=(10.0, 8.0), dpi=90)
    axes_style = {'linewidth':10}
    #fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(,4))
    
    xlim = -0.7, 2.7 
    ylim = 4.9, 9.5
    BIGGER_SIZE = 12
    
    plt.xlim(xlim)
    plt.ylim(ylim)
    plt.xlabel (r"$\log(\Xi)$ ", fontsize=14)
    plt.ylabel (r"$\log(T/{\rm K})$ ", fontsize=14)
    
    
    #plt.plot(xi5l,temp5l,'k-',label=r'M1',markersize=10)
    plt.plot(xim05,t05,'k<',label=r'$\tau_{\rm cor}^{\rm M1}=35$',markersize=15)
    plt.plot(ximag5l,temp5l,'k--',label=r'M1',markersize=6)
    #plt.plot(xi1l,temp1l,'g-',label=r'M2',markersize=10)
    plt.plot(xim01,t01,'g<',label=r'$\tau_{\rm cor}^{\rm M2}=17$',markersize=15)
    plt.plot(ximag1l,temp1l,'g--',label=r'M2',markersize=6) 
    #plt.plot(xil,templ,'r-',label=r'M3',markersize=10)
    plt.plot(xim002,t002,'r<',label=r'$\tau_{\rm cor}^{\rm M3}=6.8$',markersize=15)
    plt.plot(ximagl,templ,'r--',label=r'M3',markersize=6)
    
    
    plt.legend(loc=4,prop={'size':14})
    
    #plt.text(0., 4.5, r'$ \dot m = 3 \times 10^{-4} \dot m_{\rm Edd}$ - top')
    #plt.text(0., 5.5, r'$\dot m = 3 \times 10^{-1} \dot m_{\rm Edd} $ - bottom')
    
    
    plt.title(r"IonMagnetic# parameter",fontsize=14)
    plt.savefig("ionparmag_M123.pdf")
    plt.show()      


==> moj_plot/par.py <==
# coding=utf-8

import numpy as np

#------------------------------------------------------------------------------#

from matplotlib import rc as mplrc

mplrc('figure', dpi = 96)
mplrc('legend', fontsize = 9, fancybox = False, framealpha = 1)
mplrc('grid', linestyle = ':')
mplrc('mathtext', fontset = 'dejavuserif')
mplrc('font', family = 'serif')

#------------------------------------------------------------------------------#
# global model parameters

mbh, mdot, radius = 1e1, 0.05, 10.0
alpha, xi, nu = 0.1, 0.05, 0.5

# eta = 23/68 * alpha^(14/41) for nu = 0
etaf0 = lambda a: 0.338 * a**0.342  # nu = 0, alpha < 0.19
# alpha = 0.1 and nu = 0 -> eta = 0.15

# eta = 9/31 * alpha^(13/41) for nu = 0.50
etafn = lambda a: 0.290 * a**0.317  # nu = 0.50, alpha < 0.45
# alpha = 0.1 and nu = 0.5 -> eta = 0.14

# eta = 1/3 * alpha^(7/18) for xi = 0.05
etafz = lambda a: 0.332 * a**0.389  # xi = 0.05, alpha < 0.31
# alpha = 0.1 and xi = 0.05 -> eta = 0.14

eta = etafz(alpha)

#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

# dataset scale (1 = quick, 4 = publication)
global_scale = 4
# file extension (png or pdf)
figext = 'pdf'
# extrasuper
extrasuper = False

#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

if figext not in ['pdf', 'svg']: mplrc('figure', dpi = 144)

# figure scale (default: 0.7)
figsc = 0.7

# figure widths for aanda
figw_sm = figsc * 8.8
figw_md = figsc * 12.0
figw_lg = figsc * 18.0

#------------------------------------------------------------------------------#

lbl_mbh = u'$M_{{\\rm BH}}$'
lbl_mdot = u'$\\dot{{m}}$'
lbl_radius = u'$R / R_{{\\rm Schw}}$'
lbl_alpha = u'$\\alpha_{{\\rm B}}$'
lbl_eta = u'$\\eta$'
lbl_nu = u'$\\nu$'
lbl_beta = u'$\\beta_0$'
lbl_zet = u'$\\xi$'

labels = {
    'M': lbl_mdot,
    'H': lbl_mbh,
    'R': lbl_radius,
    'A': lbl_alpha,
    'E': lbl_eta,
    'N': lbl_nu,
    'Z': lbl_zet,
    'B': lbl_beta,
}

#------------------------------------------------------------------------------#

if __name__ == '__main__':
    print ('alpha = {}, eta = {} (vs. {:.3g}), xi = {}'.format(alpha, eta, etafz(alpha), xi))

#------------------------------------------------------------------------------#

ix2fn = lambda s,ix: s[:-len(ix)] + ''.join([ '{}{:02d}'.format(a,i+1) for a,i in zip(s[-len(ix):],ix) ])
dict2cfg = lambda **kw: u''.join('{:12s} {:.5g}\n'.format(k,v) for k,v in kw.items())

def mkpar(**kw):
    pars = dict(mbh = mbh, mdot = mdot, radius = radius, alpha = alpha,
        eta = eta, nu = nu)
    pars.update(kw)
    if ('alpha' in pars) and ('xi' in pars):
        pars['nu'] = 2 * pars['xi'] / pars['alpha']
    return dict2cfg(**pars)

#------------------------------------------------------------------------------#

urange = lambda n: np.arange(1, n + 1, dtype = np.float64) / n

#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

if __name__ == '__main__':
    with open('data.2/cute.par','w') as f:
        f.write(mkpar())

#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

dsets_multi = []

#------------------------------------------------------------------------------#

mdots = 0.05 * np.logspace(-1.15, 1.15, 7)
dsets_multi.append(('M', lbl_mdot, mdots))

if __name__ == '__main__':
    for i, mdot_ in enumerate(mdots):
        with open('data.1/multi-' + ix2fn('M', (i,)) + '.par', 'w') as f:
            f.write(mkpar(mdot = mdot_))

#------------------------------------------------------------------------------#

if extrasuper:
    radii = np.logspace(0.55, 2.3, 7)
    dsets_multi.append(('R', lbl_radius, radii))

    if __name__ == '__main__':
        for i, radius_ in enumerate(radii):
            with open('data.1/multi-' + ix2fn('R', (i,)) + '.par', 'w') as f:
                f.write(mkpar(radius = radius_))

#------------------------------------------------------------------------------#

alphas = np.array([0.0025, 0.011, 0.040, 0.1, 0.15, 0.20, 0.25])

# dsets_multi.append(('etafn-A', lbl_alpha, alphas))
#
# if __name__ == '__main__':
#     for i, alpha_ in enumerate(alphas):
#         with open('data.1/multi-' + ix2fn('etafn-A', (i,)) + '.par', 'w') as f:
#             f.write(mkpar(alpha = alpha_, eta = etafn(alpha_)))

dsets_multi.append(('etafz-A', lbl_alpha, alphas))

if __name__ == '__main__':
    for i, alpha_ in enumerate(alphas):
        with open('data.1/multi-' + ix2fn('etafz-A', (i,)) + '.par', 'w') as f:
            f.write(mkpar(alpha = alpha_, eta = etafz(alpha_), nu = 2 * xi / alpha_))

#------------------------------------------------------------------------------#

dsets_map = []
NNmap = 16 * global_scale

#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

radii = np.logspace(0.55, 2.4, NNmap)
mdots = np.logspace(-2.5, -0.1, NNmap)
alphas, alphas_scl = np.linspace(1.0 / NNmap, 1.0, NNmap) * 0.28, 'linear'
# alphas, alphas_scl = np.logspace(-1.8, 0, NNmap) * 0.3, 'log'

#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

dsets_map.append(('etafz-MA', lbl_mdot, mdots, 'log', lbl_alpha, alphas, alphas_scl))

if __name__ == '__main__':
    for i, mdot_ in enumerate(mdots):
        for j, alpha_ in enumerate(alphas):
            with open('data.0/' + ix2fn('etafz-MA', (i,j)) + '.par', 'w') as f:
                f.write(mkpar(mdot = mdot_, alpha = alpha_,
                    eta = etafz(alpha_), nu = 2 * xi / alpha_))

#------------------------------------------------------------------------------#

dsets_map.append(('MR', lbl_mdot, mdots, 'log', lbl_radius, radii, 'log'))

if __name__ == '__main__':
    for i, mdot_ in enumerate(mdots):
        for j, radius_ in enumerate(radii):
            with open('data.0/' + ix2fn('MR', (i,j)) + '.par', 'w') as f:
                f.write(mkpar(mdot = mdot_, radius = radius_))

#------------------------------------------------------------------------------#

if extrasuper:
    mbhs = np.logspace(0, 10, NNmap)

    dsets_map.append(('MH', lbl_mdot, mdots, 'log', lbl_mbh, mbhs, 'log'))

    if __name__ == '__main__':
        for i, mdot_ in enumerate(mdots):
            for j, mbh_ in enumerate(mbhs):
                with open('data.0/' + ix2fn('MH', (i,j)) + '.par', 'w') as f:
                    f.write(mkpar(mdot = mdot_, mbh = mbh_))

    dsets_map.append(('AH', lbl_alpha, alphas, alphas_scl, lbl_mbh, mbhs, 'log'))

    if __name__ == '__main__':
        for i, alpha_ in enumerate(alphas):
            for j, mbh_ in enumerate(mbhs):
                with open('data.0/' + ix2fn('AH', (i,j)) + '.par', 'w') as f:
                    f.write(mkpar(mbh = mbh_, alpha = alpha_,
                        eta = etafz(alpha_), nu = 2 * xi / alpha_))

#------------------------------------------------------------------------------#

ds = 'etafz-AR'
dsets_map.append((ds, lbl_alpha, alphas, alphas_scl, lbl_radius, radii, 'log'))

if __name__ == '__main__':
    for i, alpha_ in enumerate(alphas):
        for j, radius_ in enumerate(radii):
            with open('data.0/' + ix2fn(ds, (i,j)) + '.par', 'w') as f:
                f.write(mkpar(radius = radius_, alpha = alpha_,
                    eta = etafz(alpha_), nu = 2 * xi / alpha_))

#------------------------------------------------------------------------------#

if extrasuper:
    from relpar import findrel_xi, maxalpha_xi

    xis, xis_scl = np.logspace(-2.3, -0.0, NNmap), 'log'
    alphrels = np.linspace(0.1, 0.9, NNmap)

    dsets_map.append(('super-AZ',
            '$\\alpha_{{\\rm B}} / \\alpha_{{\\rm max}}$', alphrels, 'linear',
            lbl_zet, xis, xis_scl))

    if __name__ == '__main__':
        for j, xi_ in enumerate(xis):
            A, B = findrel_xi(xi_)
            alpha_max = maxalpha_xi(A, B, xi_)
            for i, x_ in enumerate(alphrels):
                alpha_ = x_ * alpha_max
                with open('data.0/' + ix2fn('super-AZ', (i,j)) + '.par', 'w') as f:
                    f.write(mkpar(alpha = alpha_, eta = A * alpha_**B, nu = 2 * xi_ / alpha_))

#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

mdots_instab = 0.050 * np.logspace(-0.16, 0.16, 3)

if __name__ == '__main__':
    for i,mdot_ in enumerate(mdots_instab):
        with open('data.1/' + ix2fn('instabil-M', (i,)) + '.par', 'w') as f:
            f.write(mkpar(mbh = 10.0, mdot = mdot_, radius = 10.0,
                alpha = 0.1, eta = 0.15, nu = 0.5))

#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

mdots_radial = [0.005, 0.05, 0.5]
radii_radial = np.logspace(0.55, 2.35, 15 * global_scale)

if __name__ == '__main__':
    for i, mdot_ in enumerate(mdots_radial):
        for j, radius_ in enumerate(radii_radial):
            with open('data.0/' + ix2fn('radial-MR', (i,j)) + '.par', 'w') as f:
                f.write(mkpar(radius = radius_, mdot = mdot_))

#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

def read2Ddataset(fn, N1, N2):
    from diskvert import pyminiconf
    from numpy import ndarray
    dset = ndarray((N1,N2), dtype = object)
    for i in range(N1):
        for j in range(N2):
            try:
                with open(fn(i,j), 'r') as f:
                    dset[i,j] = pyminiconf(f)
            except IOError:
                dset[i,j] = None
    return dset

#------------------------------------------------------------------------------#

def DPA(dset, k, mask = True):

    okay = lambda d: d != None \
        and hasattr(d,k) and type(getattr(d,k)) != str \
        and hasattr(d,'converged') and d.converged

    from numpy import vectorize
    d0 = vectorize(lambda d: getattr(d,k) if okay(d) else np.nan)(dset)
    if not mask: return d0

    from numpy.ma import masked_where
    dm = vectorize(lambda d: not okay(d))(dset)
    return masked_where(dm, d0)

#------------------------------------------------------------------------------#
# r'\*+$|[+-]?[Nn]a[Nn]$|[+-]?[iI]nf$'


==> moj_plot/radial.py <==
#!/usr/bin/env python
# coding: utf-8

from par import *
import matplotlib.pyplot as plt
from diskvert import col2python

#------------------------------------------------------------------------------#

data_proto = np.ndarray((len(mdots_radial), len(radii_radial)), dtype = [
    ('tau1', 'f4'),
    ('tau10', 'f4'),
    ('tau01', 'f4'),
    ('therm', 'f4'),
    ('tmin', 'f4'),
    ('cor', 'f4'),
])

wtfs = [
    ('dnh', '$n_{{\\rm H}}$', 'log'),
    ('tavg', '$T_{{\\rm avg}}$', 'log'),
    ('compy2', '$y_{{\\rm avg}}$', 'linear'),
]
# ('rho', '$\\rho$', 'log'),
#    ('taues', '$\\tau_{{\\rm es}}$', 'log'),

data = dict()
for w in wtfs: data[w[0]] = data_proto.copy()

del data_proto

#------------------------------------------------------------------------------#

print ('radial: czytanie...')

for i, mdot_ in enumerate(mdots_radial):
    for j, radius_ in enumerate(radii_radial):
        d,p = col2python('data.0/{}.dat'.format(ix2fn('radial-MR', (i,j))))
        print u' - klatka {},{}'.format(i,j)
        for wtf in data.iterkeys():
            data[wtf]['tau01'][i,j] = np.interp(0.1, d['tau'][::-1], d[wtf][::-1])
            data[wtf]['tau1'][i,j] = np.interp(1.0, d['tau'][::-1], d[wtf][::-1])
            data[wtf]['tau10'][i,j] = np.interp(10.0, d['tau'][::-1], d[wtf][::-1])
            data[wtf]['therm'][i,j] = np.interp(p.ztherm, d['z'], d[wtf])
            data[wtf]['tmin'][i,j] = np.interp(p.ztmin, d['z'], d[wtf])
            data[wtf]['cor'][i,j] = np.interp(p.zcor, d['z'], d[wtf]) \
                if hasattr(p, 'zcor') else np.nan

#------------------------------------------------------------------------------#

print ('radial: rysowanie...')

fig, axes = plt.subplots(len(mdots_radial), len(data),
    figsize = (figw_lg, figw_lg * 0.6), sharex = True)

for i, mdot_ in enumerate(mdots_radial):
    for j, WTF in enumerate(wtfs):
        ax = axes[i,j]
        wtf, yl, ys = WTF
        ax.set_yscale(ys)
        ax.set_title(yl)
        ax.plot(radii_radial, data[wtf]['tau01'][i,:], label = '$\\tau = 1/10$', color = '#75CEF0', linestyle = '--', linewidth = 0.9)
        ax.plot(radii_radial, data[wtf]['tau1'][i,:], label = '$\\tau = 1$', color = '#008CC1', linestyle = '--', linewidth = 0.9)
        ax.plot(radii_radial, data[wtf]['tau10'][i,:], label = '$\\tau = 10$', color = '#08465D', linestyle = '--', linewidth = 0.9)
        ax.plot(radii_radial, data[wtf]['therm'][i,:], label = '$\\tau^\\star = 1$', color = '#D4300F', linewidth = 1.8)
        ax.plot(radii_radial, data[wtf]['tmin'][i,:], label = 'temperature minimum', color = '#77DD2D', linewidth = 1.8)
        ax.plot(radii_radial, data[wtf]['cor'][i,:], label = 'corona base', linestyle = ':', color = '#0C0611', linewidth = 1.8)
        ax.annotate('$\\dot m = {:g}$'.format(mdot_), (0.00, 1.03), xycoords = 'axes fraction', color = 'black', fontsize = 10)

#------------------------------------------------------------------------------#

for ax in axes.ravel():
    ax.set_xscale('log')

for ax in axes[-1,:]: ax.set_xlabel(lbl_radius)

li, la = axes[0,0].get_legend_handles_labels()
fig.legend(li, la, fontsize = 9, loc = 'center right', ncol = 1)

plt.subplots_adjust(left = 0.06, right = 0.83, top = 0.95, bottom = 0.08,
    wspace = 0.25, hspace = 0.21)
plt.savefig('radial.{}'.format(figext))

#------------------------------------------------------------------------------#


==> moj_plot/run.sh <==
#!/usr/bin/env bash
trap "exit" INT

mkdir -p data.{0,1,2}
find -name \*.par -delete
find -name \*.dat -delete
find data.0 -name \*.txt -delete

python par.py || exit -1

DVFLAGS=''
find data.0 -name \*.par | parallel --bar cat {} \| diskvert $DVFLAGS -post -o {.}
find data.1 -name \*.par | parallel --bar cat {} \| diskvert $DVFLAGS -compton -post -o {.}
find data.2 -name \*.par | parallel --bar cat {} \| diskvert $DVFLAGS -corona -o {.}

./plot.sh

